An algorithm to recognize regular singular Mahler systems

This paper is devoted to the study of the analytic properties of Mahler systems at 0. We give an effective characterisation of Mahler systems that are regular singular at 0, that is, systems which are equivalent to constant ones. Similar characterisations already exist for differential and (q-)difference systems but they do not apply in the Mahler case. This work fills in the gap by giving an algorithm which decides whether or not a Mahler system is regular singular at 0. In particular, it gives an effective characterisation of Mahler systems to which an analog of Schlesinger's density theorem applies.

==> AlgoRegularSingularMahlerSyst.py <==
# -*- coding: utf-8 -*-
"""
Spyder Editor

This is a temporary script file.
"""


# This is an implementation of the Algorithm 3 in the paper 
# "An algorithm to recognize regular singular Mahler systems" of Faverjon and Poulet.
# A Mahler system is a pair (A,p) where A is a matrix whose entries are rational functions and p is an integer.
# mainalgo(A,p,n) returns whether or not the Mahler system (A,p) is regular singular at 0.
# If so, it returns a constant matrix which is Puiseux equivalent to the system (A,p) and the truncation at
# order n of the Puiseux development of an associated gauge transformation.

# In the mean time, we implemented an algorithm related to the Cyclic Vector Lemma.
# main_cyclic_vector_algo(A,p) corresponds to Algorithm 1. It returns the last row of a companion matrix which is Q(z)-equivalent to the system (A,p). 

# In what follows, we use the notations introduced in the paper "An algorithm to recognize regular singular Mahler systems" 
# of Faverjon and Poulet (the sets D, D0 ; the matrices M_d, N_d, Psi (a gauge transformation), E (the matrix whose columns are
# a basis of the vector space X of Algorithm 3 ; the integers nu_d, mu_d etc).

def mainalgo(A,p,n):
    #L=choice_d(A,p)          #Test every d in D.
    L = denom_slopes(A,p)    #Compute first a d in D0 and then tests only this precise d.
    for i in range(len(L)):
        d = L[i]
        test = AlgoRS_d_grdd(A,p,d)
        if test[0] == True: 
            E = test[1]
            Ainv = test[2]
            nu_d = test[3]
            mu_d = test[4]
            R = matcst(Ainv,p,d,E,nu_d,mu_d)
#L[i] = d, the ramification ; test[1] = E
            Psi = gaugetr(A,Ainv,p,d,E,R,n,nu_d,mu_d)
            return ["the system is regular singular", R, Psi] 
    return "the system is not regular singular"  

def main_cyclic_vector_algo(A,p):
    m = len(A[:,0])
    z0 = eval_pt(A)
    P = gauge(A,p,z0)
    last_row_comp = list((P.subs(z,z**p)*A*(P.inv()))[m-1,:])
    return last_row_comp


#########################################################################################################
from sympy import *
z = symbols('z')

from fractions import *
from functools import reduce

import math


# Valzero(f) computes the valuation at 0 of a rational function f.

def valzero(f): 
    irred = cancel(f) 
    num = numer(irred) 
    den = denom(irred) 
    if f == 0:
        return float("inf") 
    if num.subs(z,0) == 0: 
        a = cancel(num.subs(z,1/z))
        val_num = degree(num, gen=z) - degree(numer(a), gen=z) 
        return int(val_num)
    if den.subs(z,0) == 0:
        b = cancel(den.subs(z,1/z))
        val_den = degree(den, gen=z) - degree(numer(b), gen=z)
        return int(- val_den)
    else:
        return 0
    
# Val(A) computes the valuation at 0 of a matrix A whose entries are rational functions.

def val(A):
    a = min(valzero(A[i,j]) for i in range(A.rows) for j in range(A.cols))      
    return a


# devserie(f,a,b), a<=b integers, returns the list [x_a,...,x_b] where x_i is the coefficient of z^i
# in the Laurent expansion of a rational function f.

def devserie(f,a,b):
    if f == 0:
        return [0]*(b-a+1) 
    n0 = valzero(f)
    if b < n0:
        return [0]*(b-a+1)      
    c = b-n0+1
    g = series(cancel(z**(-n0)*f),z,0,c).removeO()
    h = Poly(g,z).all_coeffs()
    if a < n0:
        h.extend([0]*(n0-a))     
    if n0 < a:
        h = h[0:-(a-n0)]        
    h.reverse()
    while len(h) < b-a+1:
        h.append(0)
    return h
        
# devmat(A,a,b) returns the list of matrices [A_a,...,A_b] where A_i is the coefficient of
# z^i in the Laurent expansion of a matrix A whose entries are rational functions.

def devmat(A,a,b):
    m = A.rows
    L = [zeros(m,m) for k in range(b+1-a)]   
    for i in range(m):
        for j in range(m):
            coeffs = devserie(A[i,j],a,b)
            for k in range(b+1-a):
                L[k][i,j] = coeffs[k]
    return L

 
# Let X be a list of column matrices of same size, matricify(X) returns a matrix
# whose rows are the column matrices of X. 

def matricify(X):
    m = len(X[0])
    n = len(X)
    M = zeros(m,n)
    for i in range(n):
        M[i] = X[i]
    return M


# Let V and W be the bases of two vector spaces Vvs and Wvs (given by a list of column matrices),
# inter(V,W) returns a list whose elements form a basis of the intersection of Vvs and Wvs.    

def inter(V,W):
    B = V+W
    m = len(V)
    M = matricify(B)
    K = M.nullspace()
    if len(K)==0:
        return []
    N = matricify(K)
    T = N[0:m,:]
    U = M[:,0:m]
    V = U*T
    return V.columnspace()
 
    
# A d-gridded matrix M is represented by a list of d+1 elements made of the d blocks (which can be blocks with 0 row or/and 0 columns) 
# of the d-gridded matrix (the first block is the block constructed thanks to the matrices which can be nonzero in the first row of M
# and the rows 1 + d*n, n an integer, etc) and the permutation associated with M (which is the last element of the list).    
    
# blockmat_grdd(A^(-1),p,nu_d,mu_d,d,v0) returns the matrix M_d of Algorithm 3.

def blockmat_grdd(Ainv,p,nu_d,mu_d,d,v0):    
    J = [j for i in range(d) for j in range(d) if (nu_d+i-p*(j+nu_d)) % d == 0] #the permutation 
    m = Ainv.rows
    devmatrix = devmat(Ainv,v0,max(v0,int((mu_d-p*nu_d)/d)))
    r = int((mu_d-nu_d+1)/d)  
    L = [] #construction of the blocks defining the d-gridded matrix
    for i in range(d):
        if J[i] >= (mu_d-nu_d+1)-d*r:  
            s = r
        else:
            s = r+1
        if i >= (mu_d-nu_d+1)-d*r:
            t = r
        else:
            t = r+1
        M = zeros(t*m,s*m) #the block containing the matrices which can be nonzero in the lines i+1, i+1+d, i+1+2d etc
        c = int((nu_d+i-p*(J[i]+nu_d))/d)
        for l in range(s):
            for k in range(t):
                if c+k-p*l < v0:
                    M[k*m:(k+1)*m,l*m:(l+1)*m]=zeros(m,m)
                else:
                    M[k*m:(k+1)*m,l*m:(l+1)*m]=devmatrix[c+k-p*l-v0]
        L.append(M)
    L.append(J) 
    return L

# matconditions(A^(-1),p,nu_d,mu_d,d,v0) returns the matrix N_d of Algorithm 3.
    
def matconditions_grdd(Ainv,p,nu_d,mu_d,d,v0):    
    m = Ainv.rows
    if nu_d == mu_d or (((1-p)*nu_d-1)/d) < v0:
        r = int((mu_d-nu_d+1)/d) 
        J = [i for i in range(d)] #we can choose the identity permutation in this case
        L = []
        for i in range(d):
            if J[i] >= (mu_d-nu_d+1)-d*r:
                s = r
            else:
                s = r+1
            L.append(zeros(m*s,m*s))
        L.append(J)
        return L    
    devmatrix = devmat(Ainv,v0,int(((1-p)*nu_d-1)/d))
    start = d*v0+p*nu_d
    J = [j for i in range(d) for j in range(d) if int(start+i-p*(j+nu_d)) % d == 0] #the permutation
    r1 = int((nu_d-start)/d)  #(number of blocks in the columns of N_d)/d
    r2 = int((mu_d-nu_d+1)/d) #(number of blocks in the rows of N_d)/d
    L = []
    for i in range(d):
        if J[i] >= (mu_d-nu_d+1)-d*r2:
            s2 = r2
        else:
            s2 = r2+1
        if i >= nu_d-start - d*r1:
            s1 = r1
        else:
            s1 = r1+1
        N = zeros(s1*m,s2*m)
        c = int((start+i-p*(J[i]+nu_d))/d) #(start+i-p*(J[i]+nu_d))/d is an integer, "int" is just here to have type(c)=int
        for k in range(s1):
            for l in range(s2):
                if c+k-p*l < v0: 
                    N[k*m:(k+1)*m,l*m:(l+1)*m] = zeros(m,m)
                else:
                    N[k*m:(k+1)*m,l*m:(l+1)*m] = devmatrix[c+k-p*l-v0]
        L.append (N)
    L.append(J)
    return L


# Let D and E be two d-gridded matrices, multiply_grdd(D,E,d) returns D*E if it is well-defined.
 
def multiply_grdd(D,E,d):
    sigmaD = D[-1]
    sigmaE = E[-1]
    J = [sigmaE[sigmaD[i]] for i in range(d)]
    L = [(D[i])*(E[sigmaD[i]]) for i in range(d)]
    L.append(J)
    return L


# Let J be a permutation, inversion_permutation(J) returns the inverse of J.

def inversion_permutation(J):
    d = len(J)
    L = [j for i in range(d) for j in range(d) if J[j] == i]
    return L


# Let E be a d-gridded matrix with blocks of size m, kernel_grdd(E,d,m) returns the kernel of E in a d-gridded form. 

def kernel_grdd(E,d,m):
    J = inversion_permutation(E[-1]) #the permutaton of the kernel is the inverse of the permutation associated with E.
    ker = []
    for i in range(d):
        nullspaces = (E[J[i]]).nullspace()
        remainder = len(nullspaces) % m
        if remainder == 0:
            if nullspaces == []:
                M = zeros((E[J[i]]).cols,m)
            else:
                M = matricify(nullspaces)
        else:
            Mcols = nullspaces + (m-remainder)*[zeros((E[J[i]]).cols,1)]        
            M = matricify(Mcols)
        ker.append(M)
    ker.append(J)
    return ker   


# Let V and W be two vector spaces spanned by the columns of two d-gridded matrices (with blocks of size m) D, E respectively.
# inter_grdd(D,E,m) returns the intersection of V and W in a d-gridded matrix with the permutation replaced by the dimension of the 
# vector space, that is a list made of the matrices of the d-gridded form and the dimension of this intersection which is the last 
# element of this list.

def inter_grdd(D,E,m):
    n = len(E)-1
    L = []
    nber = 0 #nber will be the dimension of the intersection of the two vector spaces
    for i in range(n):
        if D[i].rows == 0:
                L.append(zeros(D[i].rows,m))
        else:
            if (D[i]).columnspace() == [] or (E[i]).columnspace() == []:
                M = [zeros(D[i].rows,1)]
            else:
                M = inter((D[i]).columnspace(), (E[i]).columnspace())
                nber = nber + len(M) 
            if M == []:
                M = [zeros(D[i].rows,1)] 
            remainder = len(M) % m
            if  remainder == 0:
                L.append(matricify(M))
            else:
                Mcols = M + (m-remainder)*[zeros((D[i]).rows,1)]
                L.append(matricify(Mcols))          
    return L+[nber]
 

# Let A be a matrix whose entries are rational functions, let p be an integer greater than or equal to 2 and let d be a positive integer.
# AlgoRS_d(A,p,d) is an algorithm which returns whether or not the system Y(z^p)=A(z)Y(z) is equivalent to a constant system
# with a gauge transformation whose entries are Puiseux series with ramification d.
# If it is the case, it returns "True" and the basis of the vector space X_d (of Algorithm 3).
           
def AlgoRS_d_grdd(A,p,d):
    if A.det() == 0:
        return [False, "the matrix is not invertible"]
    m = A.rows
    Ainv = A.inv()
    v0=val(Ainv)
    nu_d = math.ceil(d*val(A)/(p-1))
    mu_d = math.ceil(-d*v0/(p-1))
    M = blockmat_grdd(Ainv,p,nu_d,mu_d,d,v0)
    N = matconditions_grdd(Ainv,p,nu_d,mu_d,d,v0)
    K = kernel_grdd(N,d,m)    
    c_d = m*(mu_d-nu_d+1)
    t = math.ceil(log(c_d,2))
    J = K
    Mpower = [M]
    for i in range(1,t+1):
        Mpower.append(multiply_grdd(Mpower[i-1],Mpower[i-1],d)) #Mpower = [M,M²,M⁴,...,M^(2^t)]
    for i in range(1,t+1):
        J = inter_grdd(J,multiply_grdd(Mpower[t-i],J,d),m) #J = { x such that x \in J and M^{2^{t-i}}x \in J}
        Inter = J
        J = J[:-1] 
        J.append([i for i in range(d)]) 
        if Inter[-1] < m:
            return [False, "the system is not regular singular"]           
    X_dminus = Inter[:-1] + [[i for i in range(d)]]
    X_d = multiply_grdd(Mpower[t], X_dminus, d)
    Inter = inter_grdd(X_d,X_d,m)
    dim = Inter[-1]
    if dim < m:
        return [False, "the system is not regular singular"]
#We have X_d in a d-gridded form, in what follows, we transform it in a "normal form"        
    vsp_grdd = Inter[:-1]      
    n = len(vsp_grdd)
    vsp = []
    for i in range(n):
        V = (vsp_grdd[i]).columnspace()
        if V != []:
            vsp.append(matricify(V))
    q = sum([(vsp_grdd[i]).rows for i in range(n)]) 
    InterFinal = zeros(q,m)
    l = 0
    v = len(vsp)
    for i in range(v):
        for k in range(int(vsp[i].rows/m)):
            InterFinal[(i+k*n)*m:(i+k*n+1)*m,l:l+(vsp[i]).cols] = (vsp[i])[k*m:(k+1)*m,:]      
        l = l + (vsp[i]).cols
    return [True, InterFinal,Ainv,nu_d,mu_d]


    
######################################################################################
######################################################################################
# We consider the Mahler system Y(z^p)=A(z)Y(z) with A an invertible matrix whose entries are rational functions and p an 
# integer greater than or equal to 2. Let m be the size of A.
# Now, we want to test AlgoRS_d_grdd(A,p,d) with an admissible ramification d.
# There are two possibilities :
# Let D be the set of integers n such that n <= p^m-1 and gcd(n,p)=1.
    # POSSIBILITY 1) run AlgoRS_d_grdd(A,p,d) with all the biggest integers of the set D with respect to the partial order "divisibility"
# Let D_0 be the subset of D such that if d is in D_0, a Mahler system is regular singular at 0 if and only if
# it is equivalent to a constant matrix with an associated gauge transformation whose ramification is d.
    # POSSIBILITY 2) use the cyclic vector lemma to find an element of D_0 and run AlgoRS_d_grdd(A,p,d) with this d.   

#######################################################################################
#POSSIBILITY 1) choice_d(A,p) returns the biggest integers of the set D with respect to the partial order "divisibility". 

def choice_d(A,p):
    m = A.rows
    L = list()
    t = True
    if p**m-1 == 1:
        return [1]
    for i in range(p**m-1,1,-1):
        t = True    
        if math.gcd(i,p) == 1:
                for j in range(1,len(L)):
                       if i in divisors(L[j-1]):
                           t = False
                if t == True:
                    L.append(i)
    return L

##########################################################################################
#POSSIBILITY 2) The cyclic vector.

# Let P be a polynomial. Thanks to Cauchy's theorem, max_mod(P) returns an integer which is bigger that the modulus of the roots of P.

def max_mod(P):
    g = Poly(P,z).all_coeffs() #list of the coefficients of P, the first one is the coefficient of z^n, n=deg(P) 
    if len(g) == 1:
        return 1
    h = [abs(x) for x in g[1:]]
    k = math.ceil(1+max(h)/abs(g[0]))
    return k

# eval_pt(A) returns an integer z_0 greater than or equal to 2 such that the matrices A(z0),..., A(z0^(p^(m-2))) are well-defined and invertible.

def eval_pt(A):
    m = len(A[:,0])
    determ = A.det()
    P = numer(cancel(determ))
    L = [2, max_mod(P)]
    for i in range(m):
        for j in range(m):
            Pij = denom(cancel(A[i,j]))
            L.append(max_mod(Pij))
    z_0 = max(L)
    return z_0

# Let X=[x_1,...,x_n] and Y=[y_1,...,y_n], x_i,y_i are algebraic numbers, interpol(X,Y) returns a polynomial f such that f(x_i)=y_i. 

def interpol(X,Y):
    n = len(X)
    E = Matrix([Y])
    F = ones(n,1)
    for i in range(n):
        for j in list(range(i))+list(range(i+1,n)):
            F[i,0] = F[i,0]*(z-X[j])/(X[i]-X[j])
    G = E*F
    return G[0,0]

# Let z0 be an algebraic number, mat_values(A,p,z0) returns a matrix whose rows are e_1, e_2 A(z0)^(-1),..., e_m A(z0)^(-1)...A(z0^(p^(m-2)))
# where e_1, ..., e_m is the canonical basis of C^m.

def mat_values(A,p,z0):
    m = len(A[:,0])
    K = eye(m)
    L = eye(m)
    prod = eye(m)
    X = [z0**(p**j) for j in range(m-1)]
    for i in range(m-1):
        prod = prod*(A.subs(z,X[i])).inv()
        L[i+1,:] = K[i+1,:]*prod
    return L

# Let z0 = eval_pt(A).
# r1gauge(A,p,z0) returns the first row of a gauge transformation which transforms A into a companion matrix denoted by Acomp.
# gauge(A,p,z0) returns such a gauge transformation.
# main_cyclic_vector_algo(A,p) (see the beggining of the algorithm) returns a list made of the entries of the last row of Acomp.

def r1gauge(A,p,z0):
    m = len(A[:,0])
    X = [z0**(p**i) for i in range(m)]
    r = [interpol(X,list(mat_values(A,p,z0)[:,i])) for i in range(m)]
    return r

def gauge(A,p,z0):
    m = len(A[:,0])
    M = zeros(m)
    M[0,:] = Matrix([r1gauge(A,p,z0)])
    for i in range(1,m):
        N = list(((M[i-1,:]).subs(z,z**p))*A)
        O = [cancel(x) for x in N]
        M[i,:] = Matrix([O])
    return M

# companion(A,p) returns a companion matrix associated with A.

# def companion(A,p):
#     m = len(A[:,0])
#     z0 = eval_pt(A)
#     P = gauge(A,p,z0)
#     Acomp = P.subs(z,z**p)*A*(P.inv())
#     Acomp_irred = zeros(m)
#     for i in range(m):
#         for j in range(m):
#             Acomp_irred[i,j] = cancel(Acomp[i,j])
#     return Acomp_irred
    

# If points:= pts_polyg(A,p) then lower_hull(points) returns the lower hull of the 
# Newton polygon associated with Acomp.

def pts_polyg(A,p):
    m = len(A[:,0])
    last_row_comp = main_cyclic_vector_algo(A,p)
    L1 = [p**i for i in range(m+1)]
    L2 = [valzero(x) for x in last_row_comp]+[0]
    return list(zip(L1,L2))
    
def lower_hull(points):
    points = sorted(set(points))
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
    lower = []
    add_pts = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0: 
            if cross(lower[-2], lower[-1], p) == 0:
                add_pts.append(lower[-1])
            lower.pop()
        lower.append(p)
    return [lower, add_pts]

# Let E be the denominators of the slopes of the Newton polygon associated with Acomp.
# denom_slopes(A,p) returns the lcm of the elements of E which are coprime to p.

def denom_slopes(A,p):
    L = pts_polyg(A,p)
    N = lower_hull(L)[0]
    n = len(N)
    numer_slopes = [N[i+1][1]-N[i][1] for i in range(n-1)]
    denom_slopes = [N[i+1][0]-N[i][0] for i in range(n-1)]
    slopes = list(zip(numer_slopes,denom_slopes))
    denom = [Fraction(x[0],x[1]).denominator for x in slopes]
    admissible = [x for x in denom if math.gcd(x,p)==1]
    return [lcm(admissible)]
#denom_slopes(A,.p) is an element of D_0.


###########################################################################################
###########################################################################################


# The following algorithm returns if the Mahler system Y(z^p)=A(z)Y(z) is regular singular at 0 and, 
# if it is the case, it returns the ramification d of an associated gauge transformation.

def AlgoRS(A,p):
    #L = choice_d(A,p)       #If you want to use POSSIBILITY 1)
    L = denom_slopes(A,p)    #If you want to use POSSIBILITY 2)
    for i in range(len(L)):
        test = AlgoRS_d_grdd(A,p,L[i])
        if test[0] == True: 
            return ["the system is regular singular",L[i]]
#L[i]=d, the ramification
    return "the system is not regular singular"

########################################################################################
#######################################################################################
# If one wants to compute a constant matrix and a gauge transformation 
# associated with the system, if it is regular singular,
# one needs the following functions.


# If the Mahler system Y(z^p)=A(z)Y(z) is regular singular at 0 then 
# matcst(Ainv,p,d,E,nu_d,mu_d) returns a constant matrix associated with A where Ainv=A^{-1}.


def reconstM(M,d,m):
    J=M[-1]
    L=M[:-1]
    for i in range(len(L)):
        t=t+(L[i]).rows
    return t
          

def matcst(Ainv,p,d,E,nu_d,mu_d):
    m = Ainv.rows
    B = Ainv.subs(z,z**d)
    
    L = zeros(m*(mu_d-nu_d+1),m*(mu_d-nu_d+1))
    devmatrix = devmat(B,nu_d-p*mu_d,mu_d-p*nu_d)
    for i in range(mu_d-nu_d+1):
        for j in range(mu_d-nu_d+1):
            L[i*m:(i+1)*m,j*m:(j+1)*m] = devmatrix[i-p*(j+nu_d-mu_d)]
    M = L #the matrix M_d of Algorithm 3 (which is not given in a d-gridded form)
    
    R = zeros(m)
    n = m*(mu_d-nu_d+1)
    Matr = zeros(n,m+1)
    Matr[:,1:] = E
    T = zeros(n,m+1)
    for i in range(E.cols):
        T[:,0] = M*E[:,i]
        N1 = (T+Matr).nullspace()
        N2 = N1[0] #donne une matrice colonne
        N2norm = 1/N2[0,0]*N2       
        coeff = - N2norm[1:,0]
        R[:,i] = coeff
    return R

# Let d be a positive integer and let B=A^(-1)(z^d). 
# pair(n,vA,vAinv,p,d) returns [k,l] such that k+pl=n with k greater than or equal to the valuation of B at 0
# and l at least nu_d where vA is the valuation of A and vAinv is the valuation of A^(-1).

def pair(n,vA,vAinv,p,d):
    L = []
    for k in range(d*vAinv,n-p*math.ceil(d*vA/(p-1))+1):
        if (n-k)%p == 0:
            L.append([k,int((n-k)/p)])
    return L
    

# If the Mahler system Y(z^p)=A(z)Y(z) is regular singular at 0 then we denote by Psi an associated gauge transformation and d its ramification.
# gaugetr(A,Ainv,p,d,E,matcst(A,p,d,E),n,nu_d,mu_d) returns the coefficients of Psi(z^d) from z^(nu_d) (nu_d being a lower bound of the valuation at 0 of Psi) to z^{nu_d+n-1}. 

def gaugetr(A,Ainv,p,d,E,R,n,nu_d,mu_d):
    m = A.rows      
    L = [E[i*m:(i+1)*m,:] for i in range(int(E.rows/m))]
    Lz = [z**i for i in range(nu_d,mu_d+1)] 
    vA = val(A)    
    vAinv = val(Ainv)      
    if n <= mu_d-nu_d+1:
        multLzL = [x*y for x,y in zip(L[:n],Lz[:n])] 
        thesum = zeros(m)
        for i in range(n):
            thesum = thesum + multLzL[i]  
        return thesum
    for k in range(mu_d+1, nu_d+n):
        indices = pair(k,vA,vAinv,p,d)
        indices_k = [(indices[i])[0]-(indices[0])[0] for i in range(len(indices))]
        indices_l = [(indices[i])[1]-nu_d for i in range(len(indices))]
        devB = devmat(Ainv.subs(z,z**d), (indices[0])[0], (indices[-1])[0])
        listBk = [devB[i] for i in indices_k]
        listEl = [L[i] for i in indices_l]
        prodBkEl = ([x*y for x,y in zip(listBk,listEl)])
        thesum = zeros(m)
        for i in range(len(prodBkEl)):
            thesum = thesum + prodBkEl[i]
        Ek = (thesum)*(R**(-1)) 
        L.append(Ek)
        Lz.append(z**k)
    lastmult = [x*y for x,y in zip(L,Lz)]
    thesum = zeros(m)
    for i in range(len(lastmult)):
        thesum = thesum + lastmult[i]
    return thesum



###########################################################################
###########################################################################
# EXAMPLES :
    
    
############################EXAMPLE 1######################################   
# Companion matrix associated with the Mahler equation of section 5.2, which also is Equation (2.1) of the article [CDDM18]:
# "Computing solutions of linear Mahler equations" of Chyzak, Dreyfus, Dumas, and Mezzarobba in Math. Comp., 87 :2977–3021, 2018. 
 
# A=Matrix([[0,1], [-z**6*(1+z)*(1-z**21-z**30)/(z**3*(1-z**3+z**6)*(1-z**7-z**10)), (1-z**28-z**31-z**37-z**40)/(z**3*(1-z**3+z**6)*(1-z**7-z**10))]])

# AlgoRS(A,3) returns ['the system is regular singular', 2] so the system is regular singular with an associated gauge transformation that has ramification d=2.

# nu_d = math.ceil(d*val(A)/(p-1))=-3 (d=2 and p=3)
# mu_d = math.ceil(-d*val(A.inv())/(p-1))=6

# The matrix M_d of Algorithm 3 is M_d=Matrix([
# [-1, -3,  0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 1,  4,  0,  0, -1, -2,  0,  0,  1,  1,  0,  0, -1,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0, -1, -3,  0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [-1, -4,  0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  1,  4,  0,  0, -1, -2,  0,  0,  1,  1,  0,  0, -1,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 1,  4,  0,  0, -1, -3,  0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0, -1, -4,  0,  0,  1,  2,  0,  0, -1, -1,  0,  0,  1,  0,  0, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [-1, -4,  0,  0,  1,  4,  0,  0, -1, -2,  0,  0,  1,  1,  0,  0, -1, 0, 0, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  0, 0, 0, 0],
# [ 0,  0,  1,  4,  0,  0, -1, -3,  0,  0,  1,  2,  0,  0, -1, -1,  0, 0, 1, 0],
# [ 0,  0,  0,  0,  0,  0,  0,  0,  0,  0,  1,  0,  0,  0,  0,  0,  0, 0, 0, 0]])
# and its d-gridded form is : blockmat_grdd(A**(-1),p,nu_d,mu_d,d)=
# [Matrix([
#  [-1, -3,  1,  2, -1, -1,  1,  0,  0, 0],
#  [ 0,  0,  1,  0,  0,  0,  0,  0,  0, 0],
#  [ 1,  4, -1, -2,  1,  1, -1,  0,  0, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0,  0, 0],
#  [-1, -4,  1,  2, -1, -1,  1,  0,  0, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0,  0, 0],
#  [ 1,  4, -1, -3,  1,  2, -1, -1,  1, 0],
#  [ 0,  0,  0,  0,  1,  0,  0,  0,  0, 0],
#  [-1, -4,  1,  4, -1, -2,  1,  1, -1, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0,  0, 0]]),
#  Matrix([
#  [ 1,  2, -1, -1,  1,  0,  0,  0, 0, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0, 0, 0],
#  [-1, -3,  1,  2, -1, -1,  1,  0, 0, 0],
#  [ 0,  0,  1,  0,  0,  0,  0,  0, 0, 0],
#  [ 1,  4, -1, -2,  1,  1, -1,  0, 0, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0, 0, 0],
#  [-1, -4,  1,  2, -1, -1,  1,  0, 0, 0],
#  [ 0,  0,  0,  0,  0,  0,  0,  0, 0, 0],
#  [ 1,  4, -1, -3,  1,  2, -1, -1, 1, 0],
#  [ 0,  0,  0,  0,  1,  0,  0,  0, 0, 0]]),
#  [0, 1]]

# The d-gridded form of the matrix N_d of Algorithm 3 is : matconditions_grdd(A**(-1),p,nu_d,mu_d,d)=
# [Matrix([
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -1,  1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  1, -1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -1,  1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  2, -1, -1,  1, 0, 0, 0, 0, 0],
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -2,  1,  1, -1, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  2, -1, -1,  1, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0]]),
#  Matrix([
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -1,  1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  1, -1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -1,  1,  0,  0, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [ 1,  2, -1, -1,  1, 0, 0, 0, 0, 0],
#  [ 1,  0,  0,  0,  0, 0, 0, 0, 0, 0],
#  [-1, -2,  1,  1, -1, 0, 0, 0, 0, 0],
#  [ 0,  0,  0,  0,  0, 0, 0, 0, 0, 0]]),
#  [0, 1]]

# The vector space X = X_2 of Algorithm 3 is spanned by AlgoRS_d_grdd(A,p,d)[1]=
# Matrix([
# [ 0,  0],
# [ 1,  0],
# [ 0,  0],
# [ 0,  0],
# [ 1,  0],
# [ 0,  0],
# [ 0,  0],
# [ 0,  0],
# [-1,  0],
# [ 0,  0],
# [ 0,  0],
# [ 0,  0],
# [ 1,  0],
# [-1,  0],
# [ 0,  0],
# [ 0,  0],
# [-1,  0],
# [ 0,  0],
# [ 0, -1],
# [ 0,  0]])

# mainalgo(A,p,20) returns
# ['the system is regular singular',
#  Matrix([
#  [1, 0],
#  [0, 1]]),
#  Matrix([
#  [z**15 - z**13 + z**11 - z**9 + z**7 - z**5 + z**3 - z + 1/z, 2*z**16 - 2*z**14 + 2*z**12 - z**10 + z**8 - z**6],
#  [-z**15 + z**9 - z**3 + z**(-3),  0]])]

# Thus, the system is regular singular and equivalent to the identity matrix.
# Let Psi be an associated gauge transformation.
# The last matrix is the Puiseux expansion of Psi(z^d)=Psi(z^2)
# between z^{nu_d}=z^{-3} and z^{nu_d+19}=z^{16}.
# The entries of the first line of this matrix are the solutions given in Section 2.1 of [CDDM18].
    
    
    
##############################EXAMPLE 2################################################           
# Rudin-Shapiro example from Section 5.3: B = Matrix([[1,z],[1,-z]]) 
# denom_slopes(B,2) returns [1], thus the integer 1 is an admissible ramification index.
# Then AlgoRS_d_grdd(B,2,1) returns [False, 'the system is not regular singular'].


#############################EXAMPLE 3#################################################
# Baum-Sweet example: C = Matrix([[0,1],[1,-z]])
# denom_slopes(C,2) returns [1], thus the integer 1 is an admissible ramification index.
# mainalgo(C,2,20) returns ['the system is regular singular',
 # Matrix([
 # [0, 1],
 # [1, 0]]),
 # Matrix([
 # [z**19 + z**16 + z**7 + z**4 + z, z**15 + z**12 + z**9 + z**3 + 1],
 # [               z**18 + z**6 + 1,             z**14 + z**8 + z**2]])]
# Thus, the system is regular singular at 0 and it is Q((z))-equivalent to the constant system 
# whose matrix is R = Matrix([[0, 1], [1, 0]]).
# The last matrix is the Puiseux expansion from z^{nu_d} to z^{nu_d+19} (here nu_d=0, d=1)
# of an associated gauge transformation.
# If ones iterates this system to obtain a 4-Mahler system with matrix D=C.subs(z,z**2)*C. It is 
# regular singular and mainalgo(D,4,20)[1] returns the identity matrix, that is R^2.


#############################EXAMPLE 4#################################################
# We go back to the matrix of the system of Example 1 and we now consider the inverse matrix F=A.inv().
# Then AlgoRS(F,3) returns 'the system is not regular singular'. 
# It gives an example of a regular singular system whose inverse system is not regular singular at 0.


#############################EXAMPLE 5#################################################
# Consider once again the matrix A of Example 1. We now consider it as a p-Mahler system with p=2,4,5,6,... 
# mainalgo(A,2,1) returns 'the system is not regular singular'.
# The function 
    # for i in range(4,101):
        # print('for p=', i, AlgoRS(A,i))
# gives: 
# for p= 4 the system is not regular singular
# for p= 5 the system is not regular singular
# for p= 6 the system is not regular singular
# for p= 7 the system is not regular singular
# .... and so on until
# for p= 100 the system is not regular singular

